Deriving phase field crystal theory from dynamical density functional theory: consequences of the approximations

Phase field crystal (PFC) theory, extensively used for modelling the structure of solids, can be derived from dynamical density functional theory (DDFT) via a sequence of approximations. Standard derivations neglect a term of form $\nabla\cdot[n\nabla L n]$, where $n$ is the scaled density profile and $L$ is a linear operator. We show that this term makes a significant contribution to the stability of the crystal, and dropping this term from the theory forces another approximation, that of replacing the logarithmic term from the ideal gas contribution to the free energy with its truncated Taylor expansion, to yield a polynomial in $n$. However, the consequences of doing this are the presence of an additional spinodal in the phase diagram, so the liquid is predicted first to freeze and then to melt again as the density is increased; and other periodic structures are erroneously predicted to be thermodynamic equilibria. A second approximation is to replace $L$ by a gradient expansion. This leads to the possibility of solutions failing to exist above a certain value of the average density. We illustrate these conclusions with a simple model two-dimensional fluid. The consequences of the PFC approximations are that the phase diagram is both qualitatively incorrect, in that it has a stripe phase, and quantitatively incorrect (by orders of magnitude) regarding the properties of the crystal. Thus, although PFC models are successful as phenomenological models of crystallisation, we find it impossible to derive the PFC model as an accurate approximation to DDFT, without introducing spurious artefacts. However, making a simple one-mode approximation for the logarithm of the density distribution is surprisingly accurate, which gives a tantalising hint that accurate PFC-type theories may instead be derived for the field $\log(\rho(x))$, rather than for the density profile itself.

==> Supplementary_material/DDFT3_clean_newton.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%           SUPPLEMENTARY MATERIAL  
%   TITLE: 'Deriving phase field crystal theory from dynamical density functional theory' 
%   AUTHORS: A. J. Archer, D. J. Ratliff, A. M. Rucklidge and P. Subramanian 
%   JOURNAL: Physical Review E 
%   DOI: - to be populated - 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   CONTACT: Alastair Rucklidge - a.m.rucklidge@leeds.ac.uk 
%        OR  Priya Subramanian - priya.subramanian@maths.ox.ac.uk 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   This program uses Newton Method (as described in Appendix B2 of the 
%   paper) to determine equilibria for the equation: 
% 
%               mu = log(1+n) - n - L(n) 
%  
%   which is Equation (63) in the paper.  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   Here mu is the chemical potential and 
%   L(n) = -n - GEM4_epsilon * exp(-(x/GEM4_R)^4) convolved with n(x) 
%   The two parameters GEM4_R and GEM4_epsilon are set so that L has 
%   eigenvalue zero for exp(i*k*x) with k=1 and L has negative eigenvalue 
%   for all other k.  

% The code was developed in Matlab version R2018a.
 
% function DDFT3_clean_newton(); % Treat this as a function if it is part 
% of a bigger operation 
 
clear all; % get rid of previous values of (local and global) parameters 
 
% --------------------- 
% set a couple of options: 
% do we want a small amplitude (weakly nonlinear) initial iterate,  
% or a large-amplitude one? 
large_amplitude = 0; % put a zero or one here

% do we want to go for a localised solution? 
localised = 0; % put a zero or one here

% these are for labelling the figures
amplitude_title = 'Small amplitude';
if (large_amplitude == 1), amplitude_title = 'Large amplitude'; end
localised_title = '';
if (localised == 1), localised_title = " localised"; end
disp(strcat("Finding DDFT-3 density profile: ", amplitude_title, localised_title));

% --------------------- 
 
format shortG; % default format for numbers 
 
% first, set up a few global variables (structures) for sharing information between  
% this main driver and the various subroutines. 
 
% all parameters relating to the domain go here: Lx and Ly, but not Nx etc -- they are in ffts 
global domain_parameters 
 
% all FFT-related parameters in here: Nx, x, kx etc 
global ffts; 
 
% this contains parameters for the Newton and linear solvers 
global newton_stuff; 
 
% all specific DDFT-3 / GEM-4 parameters in here: 
global system_parameters; 
 
% This is used to pass the current value of U into computing the Jacobian 
% of the RHS 
global current_U_1D; 
 
% --------------------- 
 
% Domain first: size and number of grid points 
% We will try for hexagons in 2D 
 
domain_parameters = struct; 
 
% set things up for a domain that contains two hexagons (2 x 2/sqrt(3)),  
% we have set the potential so that the pattern-forming  
% instability happens at wavenumber k=1, wavelength 2*pi. 
% Extend the domain by a factor of 4 in each direction. 
% This factor is enough that the GEM-4 potential 
% is effectively zero at that range (this is determined by trial and error). 
n_repeats = 4; 
if (localised == 1), n_repeats = 8; end % need a larger domain for localised solution 
domain_parameters.Lx = n_repeats * 2 * 2*pi;  
domain_parameters.Ly = domain_parameters.Lx / sqrt(3); 
if (localised == 1), domain_parameters.Ly = domain_parameters.Ly * 2; end % this makes the domain more square-shaped
domain_parameters.area = domain_parameters.Lx * domain_parameters.Ly; 
 
extra_fourier_scale = 1; % use this to increase Fourier resolution if needed  
                         % (for example, if trying for a large-amplitude solution) 
if (large_amplitude == 1), extra_fourier_scale = 1; end % change this to 2 if needed 
Nx = 32 * n_repeats * extra_fourier_scale; % 32 here gives us 16 grid points per period 
Ny = 20 * n_repeats * extra_fourier_scale; % the ratio 32/20 is approximately sqrt(3),  
                                           % but the Fourier grid should normally 
                                           % contain only factors of 2, 3 and 5  
if (localised == 1), Ny = Ny * 2; end % repeat the Ly = Ly * 2 from above

% --------------------- 
 
% Having set up the domain and the number of grid points, we can set up FFT variables 
 
ffts = struct; 
 
ffts.ndims = 2; 
ffts.Nx = Nx; 
ffts.Ny = Ny; 
ffts.npoints = Nx*Ny; % the fft's fail if this is too big: 
ffts.NxNy = [Nx Ny]; % this is for convenience, so we can do (e.g.) reshape(U_1D, ffts.NxNy) 
% this is the amount by which we have to circshift to get the origin in to 
% the centre of the domain, so (for example) ffts.x(ffts.NxNy_midpoint(1) + 1) = Lx/2 
ffts.NxNy_midpoint = [(Nx/2) (Ny/2)]; % Nx and Ny should both be even 
 
ffts.x = [0:Nx-1]'; % make them all column vectors 
ffts.y = [0:Ny-1]'; 
ffts.kx = [0:Nx/2-1 Nx/2 -Nx/2+1:-1]'; 
ffts.ky = [0:Ny/2-1 Ny/2 -Ny/2+1:-1]'; 
 
% now scale everything 
ffts.x   = ffts.x   * domain_parameters.Lx / ffts.Nx; 
ffts.kx  = ffts.kx  * 2*pi/domain_parameters.Lx; 
ffts.y   = ffts.y   * domain_parameters.Ly / ffts.Ny; 
ffts.ky  = ffts.ky  * 2*pi/domain_parameters.Ly; 
 
% there is probably a cleverer way to do this... 
ffts.xx = zeros(Nx, Ny); 
ffts.yy = zeros(Nx, Ny); 
ffts.kkx = zeros(Nx, Ny); 
ffts.kky = zeros(Nx, Ny); 
for ix = 1:Nx 
    for iy = 1:Ny 
        ffts.xx(ix, iy) = ffts.x(ix); 
        ffts.yy(ix, iy) = ffts.y(iy); 
        ffts.kkx(ix, iy) = ffts.kx(ix); 
        ffts.kky(ix, iy) = ffts.ky(iy); 
    end 
end 
 
% In case we need k^2: 
ffts.k2 = ffts.kkx.*ffts.kkx + ffts.kky.*ffts.kky; 
 
% look for the points with k=1 for later use: we have set things up so that k=1 is the marginal mode 
ffts.where_k1 = find(abs(ffts.k2 - 1) < 1e-6); 
 
% --------------------- 
 
% Next, defaults for the Newton and linear solvers 
 
newton_stuff = struct; 
 
% iterate until |F(x)| < rel_tol * |F(x_0)| + abs_tol, up to max_it_newt times 
newton_stuff.max_it_newt = 25; 
newton_stuff.relative_tolerance = 1.0e-10; % this one is only relevant if the initial iterate is poor 
newton_stuff.absolute_tolerance = 1.0e-12; % this is the main controller of accuracy 
 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
% These parameter follow advice from the book 
%   TITLE: Solving Nonlinear Equations with Newton's Method, SIAM 2003 
%   AUTHOR: C. T. Kelley 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
newton_stuff.etamax = 0.1; % Kelley p. 63, but see also p. 9 
newton_stuff.gamma = 0.9; % Kelley p. 63 
newton_stuff.useArmijoRule = 1; % Kelley p. 11 
newton_stuff.Armijoalpha = 1.0e-3; % Kelley p. 11 
 
% Linear solver: we'll be using bicgstabl; set parameters for this here 
newton_stuff.linear_maxit = 1000; 
 
% --------------------- 
 
% finally, set up parameter values and our initial (weakly nonlinear) 
% estimate of the solution 
 
system_parameters.mu = -0.5; % set the value at which we will compute our fully nonlinear solution 
if (localised == 1), system_parameters.mu = -2.0; end; % For localised solutions, try near the Maxwell point (-2.8) 
                                                       % The saddle-node is at about mu = -3 
 
% Linear theory: these have been computed elsewhere, or see the table in the appendix of the paper
system_parameters.GEM4_R = 5.096178801151792; 
system_parameters.GEM4_epsilon = 0.245503483070306; 
system_parameters.GEM4_sigma0 = -18.75177502748793; 
 
% Weakly nonlinear solution, again worked out elsewhere: 
% these are the amplitudes of the k=1 and k=0 modes for hexagons 
U1_amp =   system_parameters.mu / system_parameters.GEM4_sigma0; 
U0_amp = - system_parameters.mu / system_parameters.GEM4_sigma0; 

% we need a larger amplitude initial iterate if we are looking for a localised solution 
if (localised == 1) 
    U1_amp = U1_amp*2.5; % this factor is determined by trial and error
end 

% now construct our weakly nonlinear initial iterate for the Newton solver 
U_wnl = U1_amp * (exp(1i * ( 1*(ffts.xx - domain_parameters.Lx/2) + 0*(ffts.yy - domain_parameters.Ly/2))) + ... 
                  exp(1i * (-1*(ffts.xx - domain_parameters.Lx/2) + 0*(ffts.yy - domain_parameters.Ly/2))) + ... 
                  exp(1i * ( 0.5*(ffts.xx - domain_parameters.Lx/2) + sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2))) + ... 
                  exp(1i * ( 0.5*(ffts.xx - domain_parameters.Lx/2) - sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2))) + ... 
                  exp(1i * (-0.5*(ffts.xx - domain_parameters.Lx/2) + sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2))) + ... 
                  exp(1i * (-0.5*(ffts.xx - domain_parameters.Lx/2) - sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2)))) + ... 
      + U0_amp; 
U=real(U_wnl); 
 
if (large_amplitude == 1) % try for large-amplitude (stable) hexagons 
    % log(1+U) is well approximated by sines and cosines 
    % trial and error here 
 
    logU1_amp = 0.75; % 1.5; 
    logU0_amp = -1.75; %-5; 
    logU_nl = logU1_amp * (exp(1i * ( 1*(ffts.xx - domain_parameters.Lx/2) + 0*(ffts.yy - domain_parameters.Ly/2))) + ... 
                           exp(1i * (-1*(ffts.xx - domain_parameters.Lx/2) + 0*(ffts.yy - domain_parameters.Ly/2))) + ... 
                           exp(1i * ( 0.5*(ffts.xx - domain_parameters.Lx/2) + sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2))) + ... 
                           exp(1i * ( 0.5*(ffts.xx - domain_parameters.Lx/2) - sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2))) + ... 
                           exp(1i * (-0.5*(ffts.xx - domain_parameters.Lx/2) + sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2))) + ... 
                           exp(1i * (-0.5*(ffts.xx - domain_parameters.Lx/2) - sqrt(3)/2*(ffts.yy - domain_parameters.Ly/2)))) + ... 
            + logU0_amp; 
    U=exp(real(logU_nl)) - 1; 
end 
 
if (localised == 1) % put a window at the centre of the domain 
    midpoint_x = domain_parameters.Lx/2; 
    midpoint_y = domain_parameters.Ly/2; 
    shifted_r2 = (ffts.xx - midpoint_x).^2 + ... 
                 (ffts.yy - midpoint_y).^2; 
    window_radius = 0.25 * min([domain_parameters.Lx, domain_parameters.Ly]); % take a quarter of the full domain
    U = U .* exp(-(shifted_r2/window_radius^2).^1);  % the Gaussian profile can be sharpened
end 
 
% plot our initial estimate of the solution 
draw_U(U, 1,'Initial Iterate'); 
% --------------------- 
 
% now compute a solution of the DDFT-3 equation from these starting values 
% We are solving system_rhs(U) = 0, with the Jacobian given in system_drhs 
% the Newton iteration is guided by C. T. Kelley's 2003 book 
 
current_U_1D = U(:); % treat U as a vector, and pass it in to system_drhs
normU0 = norm(current_U_1D); 
normF0 = norm(system_rhs(current_U_1D)); % norms at the start of the calculation 
 
% normF0 tells us how badly we satisfy the equation at the start of the 
% iteration. If we already satisfy the equation well, set a more stringent 
% target. If we satisfy it badly, a more relaxed target, up to a point. 
 
% this is what we hope to achieve 
newton_stuff.current_newton_target_tolerance = ... 
    newton_stuff.absolute_tolerance + ... 
    newton_stuff.relative_tolerance*min([normF0,1]); 
 
inewt = 0; 
normFU = normF0; 
normU = normU0; 
 
% save the Newton iteration data for later display 
newton_iterations(inewt + 1, :) = [inewt, 0, log10(normU), log10(normFU), ... 
                                   log10(newton_stuff.current_newton_target_tolerance), 0, 0, 0, 0]; 
 
% set a couple of flags we use to spot when things go wrong: 
normUstep = -1; % give up if Ustep ever gets to zero 
step_factor = 1; % step_factor == 0 indicates failure of the Armijo rule 
                           
while (inewt < newton_stuff.max_it_newt) && (normFU > newton_stuff.current_newton_target_tolerance) && ...                                                           
        (normUstep ~= 0) && (step_factor ~= 0)           
    inewt=inewt+1;                                                                                                                                                                   
    FU = system_rhs(current_U_1D);                                                                                      
    normFU = norm(FU);                                                                                                                                      
 
    % what tolerance to use for linear method: taking sqrt(normFU) 
    % as the target relative tolerance has the effect of requiring                                          
    % a stricter solution as we approach Newton convergence. 
    % see Kelley p.8: taking sqrt(normFU) makes the Newton method
    % approximate, not quadratic convergence but still order 1.5 
    eta_n = newton_stuff.etamax * min(1, sqrt(normFU)); 
     
    newton_stuff.current_linear_tol = eta_n * normFU + newton_stuff.absolute_tolerance; % p. 8 of Kelley, modified to include an absolute tolerance 
    newton_stuff.current_linear_tol = newton_stuff.current_linear_tol / normFU; % the methods specify a relative tolerance target 
    % put a lower bound of 0.1 on the relative tolernace: if the linear solution isn't at least 
    % reasonably good, the Armijo rule fails. 
    newton_stuff.current_linear_tol = min([newton_stuff.current_linear_tol, 0.1]); 
 
    % now solve system_drhs * Ustep = -F(U) 
    [Ustep, linear_flag, relres, iter, resvec] = ... 
            bicgstabl(@system_drhs, -FU, newton_stuff.current_linear_tol, newton_stuff.linear_maxit); 
 
    residual = system_drhs(Ustep) + FU; % how well did we solve the linear problem?
    newton_stuff.current_linear_outcome = iter; 
    if (linear_flag > 0), newton_stuff.current_linear_outcome = -linear_flag; end 
    newton_stuff.current_linear_residual = norm(residual); 
 
    % get stuff ready for the next time 
    normUstep = norm(Ustep); 
    normFU_old = normFU; 
    eta_old = eta_n; 
 
    % now add the Ustep -- or maybe not quite all of it, see Armijo Rule in Kelley p. 11 
    % the point of this is that just doing current_U_1D = current_U_1D + Ustep
    % might make things worse. Instead, take a full, half, quarter... step,
    % halving each time until we find one that makes things better. 
    step_factor = 1; 
    Armijo_step = 0; 
    Armijo_iterations(1,:) = [Armijo_step, log(step_factor)/log(2), log10(normUstep), log10((1-newton_stuff.Armijoalpha)*normFU), log10(normFU)]; 
    if newton_stuff.useArmijoRule == 1  
        Armijo_stepmax = 15; 
        Armijo_step_done=0; 
        while (Armijo_step < Armijo_stepmax) && (Armijo_step_done == 0) 
            step_factor = 2^(-Armijo_step); 
            U_1D_attempt = current_U_1D + step_factor * Ustep; 
            normFU_step = norm(system_rhs(U_1D_attempt)); 
            if (normFU_step < (1-newton_stuff.Armijoalpha*step_factor)*normFU) 
                Armijo_step_done = 1; % success: taking this step will reduce the norm of F(U) 
                Armijo_iterations(Armijo_step+2,:) = [Armijo_step+1, log(step_factor)/log(2), log10(normUstep), log10((1-newton_stuff.Armijoalpha*step_factor)*normFU), log10(normFU_step)]; 
            else 
                Armijo_step = Armijo_step + 1; % Failure: try a smaller step 
                Armijo_iterations(Armijo_step+1,:) = [Armijo_step, log(step_factor)/log(2), log10(normUstep), log10((1-newton_stuff.Armijoalpha*step_factor)*normFU), log10(normFU_step)]; 
            end 
%            disp(Armijo_iterations(Armijo_step+1,:)); 
        end % while Armijo
        if (Armijo_step_done ~= 1) 
            step_factor=0; % if we failed, signal Newton to give up 
            disp('Armijo rule failed to find a step that improved F(U)'); 
            disp(['    Armijo_it', ... 
                  '    lg2(step)', ... 
                  '  lg10(Ustep)', ... 
                  ' lg10(target)', ... 
                  ' lg10(F(U+step)']); 
            disp(Armijo_iterations(1:Armijo_step+1,:)); 
        end 
    end 

    % hopefully now we have found a step that improves the solution, so... 
    current_U_1D = current_U_1D + step_factor * Ustep; 
    FU = system_rhs(current_U_1D); 
    normFU = norm(FU); 
    normU = norm(current_U_1D); 
 
    % keep track of our progress in each step
    newton_iterations(inewt + 1, :) = [inewt, newton_stuff.current_linear_outcome, log10(normU), log10(normFU), log10(newton_stuff.current_newton_target_tolerance), ... 
              Armijo_step, log10(norm(step_factor * Ustep)), log10(norm(residual)/normFU_old), log10(newton_stuff.current_linear_tol)]; 
     
    % optional: graph the linear solver progress and display how well we are doing 
    linear_method_step = 0.25; % bicgstabl does things in quarter-steps, apparently                                                                                                       
    n_linear_steps = size(resvec,1); 
 
    fig_linear_method = figure(10); clf; 
    semilogy(linear_method_step*[1:n_linear_steps], resvec/normFU_old,'-o',  'DisplayName', 'bicgstabl progress'); 
    xlabel('Iteration number'); ylabel('Relative residual'); 
    title('Linear method: bicgstabl'); 
    legend;                                                                                   
    hold on; 
    semilogy([0,linear_method_step*n_linear_steps],newton_stuff.current_linear_tol*[1,1],'r-', 'DisplayName', 'Target tolerance'); 
    semilogy([iter+linear_method_step], [norm(residual)/normFU_old], 'mX', 'DisplayName', 'Final residual'); 
    semilogy([iter+linear_method_step], [relres], 'mO', 'DisplayName', 'relres'); 
 
    display_text = {['Newton: ',num2str(inewt),' / ',num2str(newton_stuff.max_it_newt)], ... 
                    ['norm(U) = ',num2str(log10(normU))], ... 
                    ['In: norm(FU) = ',num2str(log10(normFU_old))], ... 
                    ['Out: norm(FU) = ',num2str(log10(normFU))], ...  
                    ['Armijo step = ', num2str(Armijo_step)], ... 
                    ['norm(Ustep) = ',num2str(log10(norm(step_factor * Ustep)))], ... 
                    ['target Newton tol = ',num2str(log10(newton_stuff.current_newton_target_tolerance))]}; 
    annotation('textbox',[0.15 0.5 0.3 0.3],'String',display_text,'FitBoxToText','on');                                    
 
    display_text = {['bicgstabl: J*Ustep + F(U)=0'], ... 
                    ['norm(F(U)): ',num2str(log10(normFU_old))], ... 
                    ['Target rel res: ', num2str(log10(newton_stuff.current_linear_tol))], ... 
                    ['Actual rel res: ', num2str(log10(norm(residual)/normFU_old))], ... 
                    ['norm(Ustep): ',num2str(log10(norm(Ustep)))], ... 
                    ['Linear step outcome: ',num2str(newton_stuff.current_linear_outcome)]};      
    annotation('textbox',[0.15 0.1 0.3 0.3],'String',display_text,'FitBoxToText','on');     
     
end % while Newton
 
disp([' Newt_iterate', ... 
      '  lin_outcome', ... 
      '    lg10(|U|)', ... 
      ' lg10(|F(U)|)', ... 
      '       target', ... 
      '  Armijo_step', ... 
      '  lg10(Ustep)', ... 
      ' lg10(relres)', ... 
      ' lg10(lintol)']); 
disp(newton_iterations) 
 
% workout whether or not we succeeded 
 
flag = 0; 
newton_descriptor = "Newton was OK"; 
 
if (normFU > newton_stuff.current_newton_target_tolerance) 
    flag = 1;  
    newton_descriptor = "Newton failed: took too many steps"; 
end 
 
if (normUstep == 0) 
    flag = 2; 
    newton_descriptor = "Newton failed: linear solver didn't return anything useful"; 
end 
 
if (step_factor == 0) 
    flag = 3;  
    newton_descriptor = "Newton failed: Armijo rule failed to make progress"; 
end 
 
disp(newton_descriptor); 
 
% extract our final estimate of the solution back in to U and plot 
 
U = reshape(current_U_1D, ffts.NxNy); 

Final_solution_title = "Final solution: ";
if (flag ~= 0), Final_solution_title = "Final solution (Newton failed): "; end
Final_solution_title = strcat(Final_solution_title, amplitude_title, localised_title);
disp(Final_solution_title);
draw_U(U, 2 + 2*large_amplitude + localised,Final_solution_title); 
 
% and we are done! 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> Supplementary_material/draw_U.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%           SUPPLEMENTARY MATERIAL  
%   TITLE: 'Deriving phase field crystal theory from dynamical density functional theory' 
%   AUTHORS: A. J. Archer, D. J. Ratliff, A. M. Rucklidge and P. Subramanian 
%   JOURNAL: Physical Review E 
%   DOI: - to be populated - 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   CONTACT: Alastair Rucklidge - a.m.rucklidge@leeds.ac.uk 
%        OR  Priya Subramanian - priya.subramanian@maths.ox.ac.uk 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
% This function plots the variable U(x,y), and log(1+U), and their Fourier spectra 
%           !!! TO BE USED WITH : DDFT3_clean_newton.m !!! 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
 
function [fig_handle] = draw_U(U, figno, title_text) 
 
global system_parameters; 
global domain_parameters; 
global ffts; 
 
fig_handle = figure(figno); clf; 

% size the figure sensibly
figure_position = get(fig_handle, 'Position');
fig_handle.Units = 'pixels';
fig_handle.Position = [figure_position(1) figure_position(2) 600 800];

% we'll need the log of the actual density 
density = 1 + U; 
% density shouldn't be negative, but if it is... 
density(density <= 0) = exp(-1e6); 
log_density = log(density); 
system_parameters.rho_bar = sum(density(:)) / numel(density); 
 
subplot(3,2,1); 
imagesc(log10(density')); % transpose here to get the (x,y) the right way around 
daspect([domain_parameters.Ly/ffts.Ny, domain_parameters.Lx/ffts.Nx,1]); % aim to get the aspect ratio right 
axis off;  
colorbar; 
title('$\log_{10}(1+n)$', 'Interpreter','LaTeX');  
 
plotfraction = 1/3; % only plot the central fraction of the 2D Fourier transform 
 
logdensityhat = fftshift(fftn(log(density))/numel(density)); 
logdensityhat = logdensityhat(round(plotfraction*ffts.Nx):round((1-plotfraction)*ffts.Nx),... 
                              round(plotfraction*ffts.Ny):round((1-plotfraction)*ffts.Ny)); 
subplot(3,2,2); 
imagesc(log10(abs(logdensityhat)')); 
daspect([1/ffts.Ny, 1/ffts.Nx,1]); % this is by trial and error 
axis off; 
colorbar; 
title('\rm FT($\log(1+n)$)', 'Interpreter','LaTeX');  
 
subplot(3,2,3); 
imagesc(density'); 
daspect([domain_parameters.Ly/ffts.Ny, domain_parameters.Lx/ffts.Nx,1]); 
axis off; 
colorbar; 
title('$1+n$', 'Interpreter','LaTeX');  
 
densityhat = fftshift(fftn(density)/numel(density)); 
densityhat = densityhat(round(plotfraction*ffts.Nx):round((1-plotfraction)*ffts.Nx),... 
                        round(plotfraction*ffts.Ny):round((1-plotfraction)*ffts.Ny)); 
subplot(3,2,4); 
imagesc(log10(abs(densityhat)')); 
daspect([1/ffts.Ny, 1/ffts.Nx,1]); % this is by trial and error 
axis off; 
colorbar; 
title('\rm FT($1+n$)', 'Interpreter','LaTeX');  
 
subplot(3,2,[5 6]); 
density_sp = fftn(density)/ffts.npoints; 
log_density_sp = fftn(log_density)/ffts.npoints; 
plot(sqrt(ffts.k2),log10(abs(density_sp)), '.k'); 
% pbaspect([domain_parameters.Lx, domain_parameters.Ly,1]); 
hold on 
plot(sqrt(ffts.k2),log10(abs(log_density_sp)), '.m');  
if isfield(ffts, 'where_k1') == 1 
    plot(sqrt(ffts.k2(ffts.where_k1)),log10(abs(density_sp(ffts.where_k1))), 'Ok'); 
    plot(sqrt(ffts.k2(ffts.where_k1)),log10(abs(log_density_sp(ffts.where_k1))), 'Om'); 
end 
title('\rm Fourier Transform', 'Interpreter','LaTeX'); 
legend({'\rm density (black)','\rm log(density) (pink)'},'Location','northeast','Interpreter','LaTeX'); 
xlabel('\it k', 'Interpreter','LaTeX'); 
hold off 
 
dim = [.1 .04 .02 .02]; 
annot = {[strcat(' Resolution = [',num2str(size(U)),']')], ... 
         [strcat('[mu, rhobar] = [',num2str(system_parameters.mu), ', ', ... 
                                           num2str(system_parameters.rho_bar), ']')]}; 
annotation('textbox',dim,'String',annot,'FitBoxToText','on', 'Interpreter','none'); 
 
suptitle(title_text); 
 
drawnow; 
 
end 


==> Supplementary_material/system_drhs.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%           SUPPLEMENTARY MATERIAL  
%   TITLE: 'Deriving phase field crystal theory from dynamical density functional theory' 
%   AUTHORS: A. J. Archer, D. J. Ratliff, A. M. Rucklidge and P. Subramanian 
%   JOURNAL: Physical Review E 
%   DOI: - to be populated - 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   CONTACT: Alastair Rucklidge - a.m.rucklidge@leeds.ac.uk 
%        OR  Priya Subramanian - priya.subramanian@maths.ox.ac.uk 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   The input contains dU_1D as a 1D vector in real space.  
%   This computes the derivative RHS of the PDE we are solving 
%   times a perturbation dU_1D, with the derivative evaluated  
%   at current_U_1D 
%           !!! TO BE USED WITH : DDFT3_clean_newton.m !!! 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
 
function DFUdU_1D = system_drhs(dU_1D, A) % A is a dummy parameter used by some linear solvers 
 
% all parameters relating to the domain go here: Lx and Ly 
global domain_parameters 
% all FFT-related parameters in here: Nx, x, kx etc 
global ffts; 
% all specific DDFT-3 / GEM-4 parameters in here: 
global system_parameters; 
% the current value of U is needed for computing the Jacobian of the RHS 
global current_U_1D; 
 
% construct GEM4(x) = exp(-(x/GEM4_R)^4) =  
% we need to put this in the middle of the domain, then shift it to x=0 
% the midpoint is [domain_parameters.Lx/2,Ly/2] 
midpoint_x = domain_parameters.Lx/2; 
midpoint_y = domain_parameters.Ly/2; 
 
shifted_r2 = (ffts.xx - midpoint_x).^2 + ... 
             (ffts.yy - midpoint_y).^2; 
centred_r4 = circshift(shifted_r2, ffts.NxNy_midpoint).^2; 
GEM4 = exp(-centred_r4 / system_parameters.GEM4_R^4); 
 
% dLn = -dn - GEM4_epsilon * convolution(GEM4 * dn) 
 
% experimenting with the convolution leads to: 
dUhat = fftn(squeeze(reshape(dU_1D, ffts.NxNy))); 
convolve_GEM4_dU = real(ifftn(fftn(GEM4) .* dUhat)) * domain_parameters.area / ffts.npoints; 
dLn_1D = - dU_1D - system_parameters.GEM4_epsilon * convolve_GEM4_dU(:); 
                                 
% we'll need one over actual density (checking whether it is negative anywhere) 
inverse_density_1D = 1 ./ (1 + current_U_1D(:)); 
% density shouldn't be negative, but if it is... 
inverse_density_1D(current_U_1D(:) <= -1) = 1/exp(-1e6); 
 
% pull things together to return 
% log(1+n) - n - Ln - mu = 0 differentiated gives us 
% 1/(1+n) * deltan - deltan - Ldeltan  
 
DFUdU_1D = inverse_density_1D .* dU_1D - dU_1D - dLn_1D; 
 
end 


==> Supplementary_material/system_rhs.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%           SUPPLEMENTARY MATERIAL  
%   TITLE: 'Deriving phase field crystal theory from dynamical density functional theory' 
%   AUTHORS: A. J. Archer, D. J. Ratliff, A. M. Rucklidge and P. Subramanian 
%   JOURNAL: Physical Review E 
%   DOI: - to be populated - 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   CONTACT: Alastair Rucklidge - a.m.rucklidge@leeds.ac.uk 
%        OR  Priya Subramanian - priya.subramanian@maths.ox.ac.uk 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%   The input contains U as a 1D vector in real space.  
%   This computes the RHS of the PDE we are solving. 
% 
%   we are solving          log(1+n) - n - Ln - mu = 0 
%   where           Ln = -n - GEM4_epsilon * convolution(GEM4 * n) 
%   some preliminary work tells us that in 2D, 
%   convolution(U1, U2) = real(ifftn(fftn(U1) .* fftn(U2))) * domain_parameters.area / ffts.npoints; 
%           !!! TO BE USED WITH : DDFT3_clean_newton.m !!! 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
 
function FU_1D = system_rhs(U_1D) 
 
% all parameters relating to the domain go here: Lx and Ly 
global domain_parameters 
% all FFT-related parameters in here: Nx, x, kx etc 
global ffts; 
% all specific DDFT-3 / GEM-4 parameters in here: 
global system_parameters; 
 
% construct GEM4(x) = exp(-(x/GEM4_R)^4) =  
% we need to put this in the middle of the domain, then shift it to x=0 
% the midpoint is [domain_parameters.Lx/2,Ly/2] 
midpoint_x = domain_parameters.Lx/2; 
midpoint_y = domain_parameters.Ly/2; 
 
shifted_r2 = (ffts.xx - midpoint_x).^2 + ... 
             (ffts.yy - midpoint_y).^2; 
centred_r4 = circshift(shifted_r2, ffts.NxNy_midpoint).^2; 
GEM4 = exp(-centred_r4 / system_parameters.GEM4_R^4); 
 
% Ln = -n - const * convolution(GEM4 * n) 
 
% experimenting with the convolution leads to: 
Uhat = fftn(squeeze(reshape(U_1D, ffts.NxNy))); 
convolve_GEM4_U = real(ifftn(fftn(GEM4) .* Uhat)) * domain_parameters.area / ffts.npoints; 
Ln_1D = - U_1D - system_parameters.GEM4_epsilon * convolve_GEM4_U(:); 
                                 
% we'll need the log of the actual density (checking whether it is negative anywhere) 
log_density_1D = log(1 + U_1D); 
% density shouldn't be negative, but if it is... 
log_density_1D(U_1D <= -1) = -1e6; 
% might have gone complex 
log_density_1D = real(log_density_1D); 
 
% pull things together to return 
% log(1+n) - n - Ln - mu = 0 
 
FU_1D = log_density_1D - U_1D - Ln_1D - system_parameters.mu; 
 
end 

